Wendt's determinant and finiteness of prime characteristics for permutation binomials

For $f(X)=X^r(X^s+a)\in\mathbb F_{p^m}[X]$, with $m,r,s\geqslant1$ and $a\in\mathbb F_{p^m}^\times$, put $g=\gcd(s,p^m-1)$. We prove that, for each fixed $g$, only finitely many prime characteristics $p$ admit such permutation binomials, even as $m,r,s,a$ vary. If $6\nmid g$, every such $p$ divides Wendt's determinant $W_g=\operatorname{Res}_X(X^g-1,(X+1)^g-1)$, which is nonzero. When $6\mid g$, this determinant vanishes; inverse power sums and iterated resultants yield an explicit nonzero integer divisible by every such $p>2g+1$. We determine the exact admissible characteristics for $1\leqslant g\leqslant10$, obtain a further divisibility condition over prime fields, and show that in prime fields $g=11$ occurs precisely when $p=23$.

==> anc/PBpWendt_arXiv1-verify.py <==
#!/usr/bin/env python3
"""Exact computation certificates for PBpWendt_arXiv1.

Accompanies the manuscript
"Wendt's Determinant and Finiteness of Prime Characteristics for
Permutation Binomials" (local source edition PBpWendt_arXiv1).

Run:       python PBpWendt_arXiv1-verify.py
Requires:  Python 3.10 or later and SymPy 1.12 or later.

This one-file program reproduces precisely the finite calculations
referred to in Appendix A of the paper:

    A.1  Three excluded pairs (g, p), by modular polynomial identities.
    A.2  The g = 6 resultant and modular-inverse certificates.
    A.3  Sixteen explicit permutation-binomial witnesses over finite fields.

The general finiteness theorem is proved in the article; this script
checks only its explicitly identified finite computational inputs.
In particular, it does not recalculate published small-order Wendt
determinants, the theoretically derived value E_6, the prime-field
case g = 11, or the hand-checked condition 73 not dividing D_9.

All arithmetic is exact: integers and rational coefficients are used
for resultants, and reductions modulo primes are performed in the
appropriate polynomial rings or in explicitly presented finite fields.
The 16 witness tuples below are transcribed from Table 1; no external
input files, network connection, or project-specific libraries are used.

Every required identity calls check() rather than Python's built-in
assert statement. Consequently, these validations also run under
`python -O`, where ordinary assert statements would be disabled.
"""

from collections import defaultdict
from math import comb, gcd

from sympy import Poly, Rational, Symbol, factorint

# Use U for the moment-polynomial variable and Z for the root-of-unity
# variable. Both are formal indeterminates until an explicit reduction.
U, Z = Symbol("U"), Symbol("Z")


def check(condition, explanation):
    """Raise a descriptive, optimization-independent verification failure."""
    if not condition:
        raise AssertionError(explanation)


def t_coefficients(g, orders):
    """Compute T_{g,k}(U,Z) for the requested indices, with exact Z-coefficients.

    The paper defines T_{g,1} = 1 and
      T_{g,k+1} = [(U-g*k)(Z-1)+k*Z] T_{g,k}
                  - Z(Z-1) * (partial T_{g,k}/partial Z).
    A dictionary entry (i,j) holds the coefficient of U**i * Z**j.
    Sparse integer arithmetic avoids expanding large bivariate SymPy
    expressions without changing the mathematical recurrence.
    """
    check(orders and min(orders) >= 2, "T orders must be >= 2")
    # Store only the previous T_{g,k} and the requested output indices.
    # This avoids saving every intermediate polynomial of the recurrence.
    coefficients = {(0, 0): 1}  # The initial polynomial is T_{g,1} = 1.
    requested = {}

    for k in range(1, max(orders)):
        # Multiply each monomial by the displayed linear factor and
        # subtract its Z-derivative contribution, all coefficientwise.
        nxt = defaultdict(int)
        for (i, j), value in coefficients.items():
            nxt[i + 1, j + 1] += value
            nxt[i + 1, j] -= value
            nxt[i, j + 1] += (-g * k + k - j) * value
            nxt[i, j] += (g * k + j) * value
        # Cancel zero coefficients and retain only requested orders.
        coefficients = {ij: value for ij, value in nxt.items() if value}
        if k + 1 in orders:
            requested[k + 1] = coefficients
    return requested


def primitive_coefficients(values):
    """Return the primitive part of a nonzero integer polynomial.

    Remove the gcd of its coefficients and fix the remaining unit sign
    by requiring a positive leading coefficient. Coefficients are stored
    in *ascending* degree throughout the hand-coded vector routines.
    """
    content = gcd(*values)
    check(content != 0, "primitive part of zero polynomial")
    result = [v // content for v in values]
    return result if result[-1] > 0 else [-v for v in result]


def moment_polynomial(g, k, sparse_coefficients, z, prime):
    """Construct the finite-field moment polynomial P_k(-1/g,U,z).

    From T_{g,k}(gU,z) = g**(k-1) P_k(-1/g,U,z), recover P_k by
    scaling each coefficient in F_p. The required cases satisfy p ∤ g,
    so g and g**(k-1) are invertible modulo p.
    """
    coefficients = defaultdict(int)
    # Apply U -> g*U, Z -> z, then divide by g**(k-1) modulo p.
    # This is the exact specialization used in Appendix A.1.
    multiplier = pow(pow(g, -1, prime), k - 1, prime)
    for (i, j), value in sparse_coefficients.items():
        term = value * pow(g, i, prime) * pow(z, j, prime) * multiplier
        coefficients[i] = (coefficients[i] + term) % prime
    expression = sum(value * U**i for i, value in coefficients.items())
    return Poly(expression, U, modulus=prime)


def cyclotomic_norm(g, sparse_coefficients):
    """Compute a primitive cyclotomic norm for Appendix A.2.

    Work in Z[U,Z]/(Phi_6(Z)), where Phi_6(Z)=Z**2-Z+1 and Z**6=1.
    Reduction gives T_{g,k}(gU,Z) = A(U)+B(U)Z. Its norm to Z[U]
    equals A**2+A*B+B**2. Removing coefficient content yields N_k,
    with the prescribed positive leading coefficient.

    The six cached pairs below are the coordinates of Z**j in the
    basis (1,Z). They implement exact quadratic reduction; they are
    not numerical approximations to complex roots of unity.
    """
    powers = ((1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1))
    degree = max(i for i, _ in sparse_coefficients)
    a = [0] * (degree + 1)
    b = [0] * (degree + 1)

    # First substitute g*U and reduce each Z power modulo Phi_6.
    for (i, j), value in sparse_coefficients.items():
        c0, c1 = powers[j % 6]
        a[i] += c0 * value * g**i
        b[i] += c1 * value * g**i

    # Then multiply the two conjugate expressions coefficientwise.
    # The exact norm formula accounts for all mixed A*B terms.
    norm = [0] * (2 * degree + 1)
    for i in range(degree + 1):
        for j in range(degree + 1):
            norm[i + j] += a[i] * a[j] + a[i] * b[j] + b[i] * b[j]
    return primitive_coefficients(norm)


def affine_primitive(coefficients, j, c):
    """Apply an affine substitution to N_{6j} without rational rounding.

    The transformed polynomial is N_{6j}(jU+(j-1-c)/6).
    Multiply by 6**degree to clear the substitution denominator,
    expand by the binomial theorem, and take the primitive part.
    This matches the normalization C_{j,c} in Proposition g=6.
    """
    shift = j - 1 - c
    degree = len(coefficients) - 1
    # Expand each monomial (6*j*U + shift)**i via binomial coefficients.
    # The remaining factor 6**(degree-i) clears all denominators.
    result = [0] * (degree + 1)
    for i, value in enumerate(coefficients):
        for h in range(i + 1):
            result[h] += (value * comb(i, h) * (6 * j)**h
                          * shift**(i - h) * 6**(degree - i))
    return primitive_coefficients(result)


def integer_poly(coefficients):
    """Convert an ascending coefficient vector to a polynomial over ZZ."""
    return Poly.from_list(coefficients[::-1], U, domain="ZZ")


def finite_poly(coefficients, variable, prime):
    """Convert an ascending coefficient vector to a polynomial over F_p."""
    return Poly.from_list(coefficients[::-1], variable, modulus=prime)


def verify_exclusions():
    """Check exactly the three excluded characteristics in Appendix A.1.

    For (5,31) and (7,127), reconstruct the first moment polynomials,
    certify that their gcd with U**p-U is one using explicit inverses,
    and check the unique Wendt root Z=2. For (9,73), the first moment
    has a single surviving root; the second moment eliminates it.
    Inversion in the paper handles the opposite orientation Z=2**(-1).
    """
    # Exact coefficient and inverse vectors as printed in Appendix A.1.
    # Inverse vectors are not assumed correct: the products are checked.
    cases = (
        (5, 31, (18, 19, 17, 4, 1), (22, 0, 13, 3)),
        (7, 127, (50, 111, 47, 31, 95, 17, 1),
         (71, 24, 69, 90, 17, 122)),
    )
    for g, p, expected_q, inverse in cases:
        # Recover Q_{g,2}(U) from the *general* integer recurrence,
        # rather than constructing a special-case polynomial by hand.
        q = moment_polynomial(g, g, t_coefficients(g, {g})[g], 2, p)
        got = [int(q.nth(i)) % p for i in range(q.degree() + 1)]
        check(got == list(expected_q), f"unexpected Q_{{{g},2}} coefficients")

        # A polynomial has an F_p-root exactly when it has a common
        # factor with U**p-U. An explicit modular inverse proves gcd=1.
        frobenius = Poly(U**p - U, U, modulus=p)
        inverse_poly = finite_poly(inverse, U, p)
        check((frobenius * inverse_poly).rem(q).is_one,
              f"Frobenius inverse failed for (g,p)=({g},{p})")
        cyclotomic_gcd = Poly(Z**g - 1, Z, modulus=p).gcd(
            Poly((Z - 1)**g - 1, Z, modulus=p)).monic()
        check(cyclotomic_gcd == Poly(Z - 2, Z, modulus=p),
              f"modular gcd failed for (g,p)=({g},{p})")

    # The pair (9,73) is different: the first moment has root U=64.
    # Evaluate both relevant second-moment branches to exclude it.
    g, p = 9, 73
    sparse = t_coefficients(g, {g, 2 * g})
    expected = Poly(Z - 2, Z, modulus=p)
    check(Poly(Z**g - 1, Z, modulus=p).gcd(
        Poly((Z - 1)**g - 1, Z, modulus=p)).monic() == expected,
        "modular gcd failed for (g,p)=(9,73)")

    q9 = moment_polynomial(g, g, sparse[g], z=2, prime=p)
    x_p_minus_x = Poly(U**p - U, U, modulus=p)
    check(q9.gcd(x_p_minus_x).monic() == Poly(U - 64, U, modulus=p),
          "remaining first-moment root is not 64")

    # The two branches correspond to c=0,1 in the quotient exponent
    # relation; the paper proves why they exhaust all possibilities.
    tau = -pow(g, -1, p) % p
    q18 = moment_polynomial(g, 2 * g, sparse[2 * g], z=2, prime=p)
    residues = [int(q18.eval((2 * 64 + (c - 1) * tau) % p)) % p
                for c in (0, 1)]
    check(residues == [50, 6], "second-moment residues for g=9")
    # There is no need to rerun the z=2^{-1} branch: the inversion
    # identity in the manuscript proves that it is equivalent.
    print("PASS A.1: three modular exclusions")


def verify_g6():
    """Reproduce the g=6 elimination certificates in Appendix A.2.

    Construct N_6,N_12,N_18 by exact cyclotomic norms, verify the
    printed coefficients of N_6 and the small modular inverse data,
    prove the two reflection reductions as polynomial identities,
    and evaluate only R_{2,0}, R_{3,0}, R_{3,1}. Their exact gcd
    excludes all remaining large characteristics except p=31.
    """
    # The same unspecialized recurrence supplies all three orders;
    # the norm construction uses only the quadratic ring for Phi_6.
    sparse = t_coefficients(6, {6, 12, 18})
    norm = {k: cyclotomic_norm(6, sparse[k]) for k in (6, 12, 18)}
    expected_n6 = (
        542601329725, -2665119096360, 5595135918876,
        -6614063618400, 4892764590720, -2376500847840,
        770586032448, -165288211200, 22515252480,
        -1763596800, 60466176,
    )
    check(norm[6] == list(expected_n6), "N_6 coefficient certificate")

    # Verify that neither p=11 nor p=17 can support the required
    # first-moment root: U**p-U is invertible modulo N_6 in F_p[U].
    n6 = integer_poly(norm[6])
    for p, inverse in (
        (11, (2, 6, 0, 10, 5, 3, 10, 1, 4, 1)),
        (17, (0, 4, 11, 0, 1, 8, 8, 7, 10, 15)),
    ):
        n6_mod = Poly(n6.as_expr(), U, modulus=p)
        product = Poly(U**p - U, U, modulus=p) * finite_poly(inverse, U, p)
        check(product.rem(n6_mod).is_one,
              f"modular inverse for N_6 failed modulo {p}")

    # The reflection symmetry interchanges c=0 and c=1 (or c=0 and
    # c=2) under U -> 35/6-U. The coefficient factors are checked
    # exactly; the two redundant integer resultants are NOT computed.
    cpoly = {(j, c): integer_poly(affine_primitive(norm[6 * j], j, c))
             for j, c in ((2, 0), (2, 1), (3, 0), (3, 1), (3, 2))}
    involution = Rational(35, 6) - U
    check(Poly(n6.as_expr() - n6.as_expr().subs(U, involution), U).is_zero,
          "N_6 reflection identity")
    check(Poly(cpoly[2, 1].as_expr()
               - 3 * cpoly[2, 0].as_expr().subs(U, involution), U).is_zero,
          "reflection R_{2,1} = 3^10 R_{2,0}")
    check(Poly(cpoly[3, 2].as_expr()
               - cpoly[3, 0].as_expr().subs(U, involution), U).is_zero,
          "reflection R_{3,2} = R_{3,0}")

    # Now compute the three indispensable large integer resultants.
    # Only their exact gcd enters the characteristic exclusion proof;
    # there is no floating-point approximation or probabilistic test.
    resultants = {(j, c): abs(int(n6.resultant(cpoly[j, c])))
                  for j, c in ((2, 0), (3, 0), (3, 1))}
    required_gcd = 2**220 * 3**210 * 5**50 * 7**12 * 13**8 * 19**13 * 31**5
    actual_gcd = gcd(resultants[2, 0], resultants[3, 0] * resultants[3, 1])
    check(actual_gcd == required_gcd, "exact g=6 resultant gcd")
    print("PASS A.2: three g=6 resultants and modular certificates")


# ---------------------------------------------------------------------------
# Appendix A.3: explicit existence witnesses from Table 1.
# ---------------------------------------------------------------------------
# Each record stores (g, p, q, field_modulus, r, s, encoded_a).
# For q=p**m, the field is F_p[theta]/(field_modulus), with theta the
# residue class of X. The modulus tuple lists coefficients from low to
# high degree; None means that the field is F_p itself.
#
# IMPORTANT: encoded_a = a_0 + a_1*p + ... + a_{m-1}*p**(m-1) denotes
# the FIELD ELEMENT a_0 + a_1*theta + ... + a_{m-1}*theta**(m-1).
# It is not the integer embedded in F_q. For example, over F_9 with
# p=3, modulus X**2+1, encoded_a=3 represents theta, not zero.
# ---------------------------------------------------------------------------
WITNESSES = (
    (3, 7, 7, None, 1, 3, 3),
    (4, 3, 9, (1, 0, 1), 1, 4, 3),
    (5, 11, 11, None, 1, 5, 2),
    (6, 5, 25, (-2, 0, 1), 1, 6, 7),
    (6, 13, 13, None, 1, 6, 2),
    (6, 19, 19, None, 1, 6, 5),
    (6, 31, 31, None, 5, 6, 5),
    (7, 29, 29, None, 1, 7, 4),
    (8, 5, 25, (3, 0, 1), 1, 8, 1),
    (8, 17, 17, None, 1, 8, 3),
    (9, 2, 64, (1, 1, 0, 0, 0, 0, 1), 1, 9, 8),
    (9, 7, 343, (5, 0, 0, 1), 1, 9, 171),
    (9, 19, 19, None, 1, 9, 5),
    (9, 37, 37, None, 4, 9, 9),
    (10, 3, 81, (2, 1, 0, 0, 1), 1, 10, 21),
    (10, 31, 31, None, 1, 10, 11),
)


class FiniteField:
    """Implement the field F_p[theta]/(M(theta)) for Table 1 only.

    An integer 0,...,p**m-1 stores the base-p coefficient vector
    (a_0,...,a_{m-1}) representing sum a_i*theta**i. Arithmetic
    reduces coefficients modulo p and high powers of theta modulo M.
    The irreducibility of M is checked by verify_witnesses() before
    this arithmetic is used; m=1 represents the prime field F_p.
    This small local implementation keeps the verifier self-contained.
    """

    def __init__(self, p, extension_degree, modulus):
        # Precompute the coefficient vectors of all q encoded elements.
        # The largest witness field has only 343 elements.
        self.p = p
        self.m = extension_degree
        self.order = p**extension_degree
        self.modulus = modulus
        self.digits = [tuple((x // p**i) % p for i in range(self.m))
                       for x in range(self.order)]

    def encode(self, coefficients):
        """Pack a coefficient vector back into its base-p integer code."""
        return sum((value % self.p) * self.p**i
                   for i, value in enumerate(coefficients))

    def add(self, x, y):
        """Add field elements coefficientwise modulo p."""
        return self.encode(a + b for a, b in zip(self.digits[x], self.digits[y]))

    def multiply(self, x, y):
        """Multiply two encoded elements and reduce by the field modulus."""
        p, m = self.p, self.m
        # First multiply the polynomial representatives in F_p[X].
        # Their product has degree at most 2m-2 before reduction.
        product = [0] * (2 * m - 1)
        for i, a in enumerate(self.digits[x]):
            for j, b in enumerate(self.digits[y]):
                product[i + j] = (product[i + j] + a * b) % p

        # Since M(theta)=0 and M is monic, replace theta**m by
        # -sum_{j<m} M[j]*theta**j. Reduce from highest degree down;
        # m=1 needs no extension-modulus reduction.
        if m > 1:
            for degree in range(2 * m - 2, m - 1, -1):
                for j in range(m):
                    product[degree - m + j] = (
                        product[degree - m + j]
                        - product[degree] * self.modulus[j]
                    ) % p
        return self.encode(product[:m])

    def power(self, x, exponent):
        """Compute a nonnegative power by exact repeated squaring."""
        value = 1
        while exponent:
            if exponent & 1:
                value = self.multiply(value, x)
            x = self.multiply(x, x)
            exponent //= 2
        return value


def field_degree(p, q):
    """Recover m from the displayed q=p**m; reject inconsistent rows."""
    m, residual = 0, q
    while residual > 1:
        check(residual % p == 0, f"{q} is not a power of {p}")
        residual //= p
        m += 1
    check(p**m == q, "inconsistent field size")
    return m


def multiplicative_generator(field):
    """Find a generator of the cyclic multiplicative group F_q^*.

    An element is primitive precisely when its (q-1)/ell power is
    not 1 for every distinct prime ell dividing q-1. The relevant
    group orders are tiny; no heuristic generator choice is used.
    """
    q = field.order
    prime_divisors = tuple(factorint(q - 1))
    for candidate in range(2, q):
        if all(field.power(candidate, (q - 1) // ell) != 1
               for ell in prime_divisors):
            check(field.power(candidate, q - 1) == 1,
                  "generator does not lie in F_q^times")
            return candidate
    raise ArithmeticError(f"primitive generator missing in F_{q}")


def verify_witnesses():
    """Verify that each explicit binomial in Table 1 permutes F_q.

    The paper's quotient criterion reduces the task to gcd(r,g)=1
    and the bijectivity on mu_t of y -> y**r * (y**(s/g)+a)**g,
    where g=gcd(s,q-1), t=(q-1)/g. The script checks the stronger
    explicit image-set equality on every element of mu_t, rather than
    merely counting output values in a larger ambient field.
    """
    check(len(WITNESSES) == 16, "expected 16 witness rows")
    checked_field_elements = checked_quotient_elements = 0

    for g, p, q, modulus, r, s, encoded_a in WITNESSES:
        # Reconstruct exactly the finite field specified in the row.
        # A reducible polynomial would make quotient arithmetic invalid.
        m = field_degree(p, q)
        if m > 1:
            check(modulus is not None and len(modulus) == m + 1,
                  "extension-field defining modulus has wrong degree")
            check(finite_poly(modulus, Z, p).is_irreducible,
                  f"defining modulus is reducible in F_{p}[X]")
        else:
            check(modulus is None, "prime fields must not have a modulus")
        check(0 < encoded_a < q, "a is not a nonzero field encoding")
        check(gcd(s, q - 1) == g, "incorrect g in witness table")
        check(gcd(r, g) == 1, "r is not coprime to g")

        # Recover the field and its cyclic multiplicative subgroup.
        # If h generates F_q^*, then h**g generates mu_t and has
        # exactly t distinct powers, because g divides q-1.
        field = FiniteField(p, m, modulus)
        generator = multiplicative_generator(field)
        t, u = (q - 1) // g, s // g
        step = field.power(generator, g)
        subgroup = [field.power(step, i) for i in range(t)]
        subgroup_set = set(subgroup)

        check(len(subgroup_set) == t, "incorrect size of mu_t")
        check(all(field.power(y, t) == 1 for y in subgroup),
              "a purported mu_t element has the wrong order")

        # Evaluate the quotient polynomial on every y in mu_t.
        # Its values must form exactly mu_t: it is not sufficient to
        # have t distinct values somewhere in F_q.
        images = [field.multiply(field.power(y, r),
                  field.power(field.add(field.power(y, u), encoded_a), g))
                  for y in subgroup]
        check(set(images) == subgroup_set,
              f"quotient map fails for witness (g,p,q)=({g},{p},{q})")
        checked_field_elements += q
        checked_quotient_elements += t

    # Coverage arithmetic: the 16 ambient fields total 761 elements,
    # but the quotient criterion needs only 91 subgroup evaluations.
    check((checked_field_elements, checked_quotient_elements) == (761, 91),
          "witness inventory: incorrect field sizes or subgroup counts")
    print("PASS A.3: 16 permutation witnesses, 91 quotient evaluations")


if __name__ == "__main__":
    # Run all three mathematical certificates; each failure is fatal.
    # The final success message is printed only after every check passed.
    verify_exclusions()
    verify_g6()
    verify_witnesses()
    print("ALL THREE PBpWendt_arXiv1 VERIFICATION MODULES PASS")

